A Subpath Kernel for Learning Hierarchical Image Representations

Tree kernels have demonstrated their ability to deal with hierarchical data, as the intrinsic tree structure often plays a discriminative role. While such kernels have been successfully applied to various domains such as nature language processing and bioinformatics, they mostly concentrate on ordered trees and whose nodes are described by symbolic data. Meanwhile, hierarchical representations have gained increasing interest to describe image content. This is particularly true in remote sensing, where such representations allow for revealing different objects of interest at various scales through a tree structure. However, the induced trees are unordered and the nodes are equipped with numerical features. In this paper, we propose a new structured kernel for hierarchical image representations which is built on the concept of subpath kernel. Experimental results on both artificial and remote sensing datasets show that the proposed kernel manages to deal with the hierarchical nature of the data, leading to better classification rates.

==> Image/AccByClass.R <==
setwd("/Users/lchapel/Dropbox/Thèse Yanwei/Trace/GBR2015/Image")

label <- c("Water \n (29)", "Forest \n (79)", "Urban \n veg. (40)", "Indus.  \n blocks (85)", "Indiv. \n blocks (86)", "collective \n housing (29)", "agricultural \n zones (52)");
method <- c("Rooted kernel with Gaussian atomic kernel", "Subpath kernel with Gaussian atomic kernel", expression("Rooted kernel with "*chi^2* " atomic kernel"), expression("Subpath kernel with "* chi^2* " atomic kernel"));
data <- c(90.8, 93, 95, 95, 70.24, 60.6, 67.31, 63.93, 27.95, 38.35, 42.6, 42.95, 33.43, 49.31, 34.97, 47.32, 61.82, 65.91, 71.97, 72.7, 62.56, 58.67, 71, 66.78, 46.47, 59.94, 46.47, 62.44);
mat <- matrix(data, nrow = 7, byrow=T)
rownames(mat) <- label
colnames(mat) <- method

pdf(file="perClass2.pdf", width=6 , height=4, pointsize = 8)
barplot(t(mat), beside=T, col = c("lightgray", "lightgray", "darkgray", "black"), angle = c(0, 0, 0, 0), ylab="Accuracy(%)", density=c(100, 20, 100, 20), ylim=c(0,100) )
box()
legend(x = 18.8, y=100, method, fill = c("lightgray", "lightgray", "darkgray", "black"), angle = c(0, 0, 0, 0), density=c(100, 20, 100, 20))
dev.off()

==> Image/errorPlotMislabelled.py <==
# -*- coding: utf-8 -*-

import matplotlib.pyplot as plt
plt.rc('font',family='serif')

x_chi2=[0,20,25,30,35,40,45,50]
y_chi2=[100,99.8,97.18,85.7,65.65,52.7,50.76,50.7]
std_chi2=[0,0.38,1.46,3.60,5.01,4.33,3.69,4.39]

x_gaussian=[0,20,25,30,35,40,45,50]
y_gaussian=[100,98.95,93.34,80.75,63.08,52.4,50.6,50.3]
std_gaussian=[0.0,0.78,1.95,3.55,4.7,4.5,3.75,3.87]

plt.figure()
plt.errorbar(x_gaussian,y_gaussian,yerr=std_gaussian,fmt='or-',markersize=15, linewidth=1.0,label="Subpath kernel with Gaussian atomic kernel")
plt.errorbar(x_chi2,y_chi2,yerr=std_chi2,fmt='^b-',markersize=15, linewidth=1.0,label="Subpath kernel with $\chi^2$ atomic kernel")
plt.xlabel('Percentage of mislabelled leaves',fontsize=50)
plt.ylabel('Accuracy(%)',fontsize=50)
plt.legend(loc='lower left',fontsize=35)
plt.axis([0,50,50,100])
plt.tick_params(axis='both', which='major', labelsize=40)
plt.show()

==> Image/errorPlotOutlier.py <==
# -*- coding: utf-8 -*-

import matplotlib.pyplot as plt
plt.rc('font',family='serif')

x_chi2=[0,20,30,40,45,50,55,60,65,70,75,80,85,90,100]
y_chi2=[100,100,100,100,100,99.97,99.86,99.39,96.93,89.98,76.48,63.16,54.76,50.63,50.16]
std_chi2=[0,0,0,0,0,0.12,0.27,0.89,2.47,4.21,5.77,4.97,4.3,3.95,3.32]

x_gaussian=[0,20,30,40,45,50,55,60,65,70,75,80,85,90,100]
y_gaussian=[100,99.99,99.83,99.37,98.67,96.68,94.17,88.75,81.58,71.04,61.78,54.91,52.3,50.08,49.96]
std_gaussian=[0.0,0.06,0.35,0.68,1.03,1.83,2.6,3.65,4.07,4.59,4.76,4.2,4.14,3.28,3.93]


plt.figure()
plt.errorbar(x_gaussian,y_gaussian,yerr=std_gaussian,fmt='or-',markersize=15, linewidth=1.0,label="Subpath kernel with Gaussian atomic kernel")
plt.errorbar(x_chi2,y_chi2,yerr=std_chi2,fmt='^b-',markersize=15, linewidth=1.0,label="Subpath kernel with $\chi^2$ atomic kernel")

plt.xlabel('Percentage of outliers',fontsize=50)
plt.ylabel('Accuracy(%)',fontsize=50)
plt.legend(loc='lower left',fontsize=35)
plt.axis([0,100,50,100])
plt.tick_params(axis='both', which='major', labelsize=40)
plt.show()

